Sparse Modeling for Image and Vision Processing

In recent years, a large amount of multi-disciplinary research has been conducted on sparse models and their applications. In statistics and machine learning, the sparsity principle is used to perform model selection---that is, automatically selecting a simple model among a large collection of them. In signal processing, sparse coding consists of representing data with linear combinations of a few dictionary elements. Subsequently, the corresponding tools have been widely adopted by several scientific communities such as neuroscience, bioinformatics, or computer vision. The goal of this monograph is to offer a self-contained view of sparse modeling for visual recognition and image processing. More specifically, we focus on applications where the dictionary is learned and adapted to data, yielding a compact representation that has been successful in various contexts.

==> content_arxiv/convert.sh <==
for I in *.tex
do
#   sed -i 's@images/@images_arxiv/@g' $I
   sed -i 's@eps}@pdf}@g' $I
done


==> images_arxiv/replace_font.sh <==
for I in $1.eps
do
   echo ${I}
   cat ${I} | sed 's+Times-Bold+NimbusSanL-Bold+g' |\
   sed 's+Times-Roman+NimbusSanL-Regu+g' |\
   sed 's+Times+NimbusSanL-Regu+g' |\
   sed 's+Helvetica-BoldOblique+NimbusSanL-BoldItal+g' |\
   sed 's+Helvetica-Oblique+NimbusSanL-ReguItal+g' |\
   sed 's+Helvetica-Bold+NimbusSanL-Bold+g' |\
   sed 's+Helvetica-Bold-iso+NimbusSanL-Bold+g' |\
   sed 's+Helvetica+NimbusSanL-Regu+g' |\
   sed 's+Helvetica-iso+NimbusSanL-Regu+g' |\
   sed 's+Symbol+StandardSymL+g' > tmp.eps
   mv tmp.eps ${I} 
done

